All-order amplitudes at any multiplicity in the multi-Regge limit

We propose an all-loop expression for scattering amplitudes in planar N=4 super Yang-Mills theory in multi-Regge kinematics valid for all multiplicities, all helicity configurations and arbitrary logarithmic accuracy. Our expression is arrived at from comparing explicit perturbative results with general expectations from the integrable structure of a closely related collinear limit. A crucial ingredient of the analysis is an all-order extension for the central emission vertex that we recently computed at next-to-leading logarithmic accuracy. As an application, we use our all-order formula to prove that all amplitudes in this theory in multi-Regge kinematics are single-valued multiple polylogarithms of uniform transcendental weight.

==> anc/AllLoopMRK.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    155000,       3971]
NotebookOptionsPosition[    154009,       3932]
NotebookOutlinePosition[    154385,       3949]
CellTagsIndexPosition[    154342,       3946]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Mathematica", " ", "notebook", " ", "accompanying", " ", "the", " ", 
    "arXiv", " ", "submission", " ", "of", " ", "the", " ", "paper", " ", 
    "\"\<All-order amplitudes at any multiplicity in the multi-Regge \
limit\>\""}], ",", " ", 
   RowBox[{"by", " ", 
    RowBox[{"V", ".", "Del"}], " ", "Duca"}], ",", " ", 
   RowBox[{"S", ".", "Druc"}], ",", " ", 
   RowBox[{"J", ".", "M", ".", "Drummond"}], ",", " ", 
   RowBox[{"C", ".", "Duhr"}], ",", " ", 
   RowBox[{"F", ".", "Dulat"}], ",", " ", 
   RowBox[{"R", ".", "Marzucca"}], ",", " ", 
   RowBox[{
    RowBox[{"G", ".", "Papathanasiou"}], " ", "and", " ", 
    RowBox[{"B", ".", "Verbeek", ".", " ", "We"}], " ", "acknowledge", " ", 
    "adapting", " ", "certain", " ", "parts", " ", "of", " ", "the", " ", 
    "ancillary", " ", "files", " ", "of", " ", "1306.2058", " ", "and", " ", 
    RowBox[{"1407.3766", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.784039765665152*^9, 3.784039876371489*^9}, {
   3.7840399318675327`*^9, 3.784039942098982*^9}, {3.784039982247015*^9, 
   3.784040020731845*^9}, {3.7840402762669973`*^9, 3.7840403228256407`*^9}, 
   3.7841015342086773`*^9}],

Cell[CellGroupData[{

Cell["\<\
BES Kernel, BFKL sources, cusp anomalous dimension\
\>", "Section",
 CellChangeTimes->{{3.7840403346490517`*^9, 3.7840403540686827`*^9}, {
  3.784041013459044*^9, 3.78404101357654*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Lmax", "=", "5"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Set", " ", "maximum", " ", "order", " ", "of", " ", "perturbative", " ", 
    "expansion", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["g", "2"], ")"}], "Lmax"]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Some", " ", "commands", " ", "for", " ", "the", " ", "expansion", " ", 
      "of", " ", "the", " ", "finite"}], "-", 
     RowBox[{"coupling", " ", "integrand"}]}], ",", " ", 
    RowBox[{"and", " ", "its", " ", "evaluation"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"int", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u_"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", " ", "s_."}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "+", "1"}]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u_"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", " ", "s_."}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", " ", "s_."}]], "  ", 
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u_"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", " ", "s_."}]], "  ", 
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u_"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", " ", "s_."}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}], 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"n", ",", 
          RowBox[{"1", "-", "s"}]}], "]"}]}]}], ",", 
      RowBox[{
       FractionBox[
        SuperscriptBox["t", "n_."], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
       RowBox[{
        RowBox[{"n", "!"}], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{"1", "+", "n"}], "]"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
       "EulerGamma"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"treat", "[", 
     RowBox[{"expr_", ",", 
      RowBox[{"L_:", "Lmax"}]}], "]"}], ":=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "@", 
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{"expr", ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", 
             RowBox[{"2", "L"}]}], "}"}]}], "]"}]}]}], "//.", "int"}], ",", 
      "g", ",", "Expand"}], "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"collect", "[", 
     RowBox[{"expr_", ",", 
      RowBox[{"L_:", "Lmax"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"expr", ",", "g", ",", "Expand"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"g", "^", "n_"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"n", ">", 
        RowBox[{"2", "L"}]}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Pick", " ", "leading", " ", "term", " ", "of", " ", "a", " ", "series", 
    " ", "expansion", " ", "around", " ", 
    RowBox[{"zero", ".", " ", "Note"}], " ", "it", " ", "gives", " ", 
    "harmless", " ", "error", " ", "message"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"leadterm", "=", 
    RowBox[{
     RowBox[{"SeriesData", "[", 
      RowBox[{
      "x_", ",", "0", ",", "list_", ",", "nmin_", ",", "nmax_", ",", "den_"}],
       "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"x", "^", "nmin"}], " ", 
      RowBox[{
       RowBox[{"list", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "den"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Factor", " ", "out", " ", "leading", " ", "term", " ", "in", " ", "an", 
    " ", "expansion"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"factorlead", "[", "expr_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "tmp", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tmp", "=", 
       RowBox[{"Series", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", 
           RowBox[{"2", "Lmax"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"tmp", "/.", "leadterm"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"#", "/", 
            RowBox[{"(", 
             RowBox[{"tmp", "/.", "leadterm"}], ")"}]}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Normal", "@", "tmp"}], ")"}]}], ")"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "matrices", " ", "describing", " ", "the", " ", "BES", " ", 
     "kernel", " ", "and", " ", "its", " ", "inversion"}], ",", " ", 
    RowBox[{
    "as", " ", "described", " ", "in", " ", "the", " ", "appendix"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalK]", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"j", 
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}]}]], "2", "j", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"BesselJ", "[", 
           RowBox[{"i", ",", 
            RowBox[{"2", "g", " ", "t"}]}], "]"}], 
          RowBox[{"BesselJ", "[", 
           RowBox[{"j", ",", 
            RowBox[{"2", "g", " ", "t"}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        FractionBox["1", "t"]}], "//", "treat"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", "Lmax"}], "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{"2", "Lmax"}], "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "power", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"power", "[", 
   RowBox[{"\[ScriptCapitalK]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"power", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "n"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", ".", 
     RowBox[{"power", "[", 
      RowBox[{"\[ScriptCapitalK]", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}]}], "//", 
    "treat"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"power", "[", 
     RowBox[{"\[ScriptCapitalK]_", ",", "0"}], "]"}], ":=", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{
      RowBox[{"2", "Lmax"}], "-", "1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"power", "[", 
        RowBox[{"\[DoubleStruckCapitalK]", ",", "n"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "//", "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalQ]", "=", 
    RowBox[{"DiagonalMatrix", "@", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"2", "Lmax"}], "-", "1"}], "]"}]}]], 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"2", "Lmax"}], "-", "1"}], "]"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "cusp", " ", "anomalous", " ", "dimension", " ", "in", " ", 
    "usual", " ", "and", " ", "our", " ", "conventions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]cusp", "=", 
   RowBox[{"collect", "[", 
    RowBox[{"4", 
     SuperscriptBox["g", "2"], 
     RowBox[{"\[DoubleStruckCapitalM]", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "=", 
    RowBox[{"collect", "[", 
     RowBox[{"\[CapitalGamma]cusp", "/", "4"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "BFKL", " ", "sources", " ", "of", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "32", ")"}]}]}], ",", " ", 
    RowBox[{
    "defined", " ", "to", " ", "depend", " ", "on", " ", "either", " ", "one",
      " ", "or", " ", "more", " ", "arguments"}], " ", ",", 
    RowBox[{
     RowBox[{"e", ".", "g", ".", " ", "u"}], " ", "versus", " ", "u"}], ",", 
    RowBox[{
     RowBox[{"n", ".", " ", "Note"}], " ", "that", " ", "the", " ", "form", 
     " ", "of", " ", "the", " ", "functions", " ", "\[Phi]", " ", "is", " ", 
     "such", " ", "that", " ", "we", " ", "can", " ", "evaluate", " ", "them",
      " ", "directly", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
     "FM", " ", "building", " ", "blocks", " ", "of", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "19", ")"}], "."}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "args__", "]"}], "=", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"i", "+", "1"}]], "2"], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"i", ",", " ", 
             RowBox[{"2", "g", " ", "t1"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"BesselJ", "[", 
            RowBox[{"i", ",", 
             RowBox[{"2", " ", "g", " ", "t2"}]}], "]"}], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", "g", " ", "t2"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{
            RowBox[{"2", "Lmax"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", 
         RowBox[{"2", "Lmax"}]}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["t1", 
        RowBox[{"i_", "/;", 
         RowBox[{"EvenQ", "[", "i", "]"}]}]], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", 
         RowBox[{"i", "-", "1"}], "]"}], "[", "args", "]"}]}], ",", 
      RowBox[{
       SuperscriptBox["t1", "i_."], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", "[", 
         RowBox[{"i", "-", "1"}], "]"}], "[", "args", "]"}]}], ",", 
      RowBox[{
       SuperscriptBox["t2", "i_"], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "!"}], 
        RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", 
      RowBox[{"t2", "\[RuleDelayed]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]t", "[", "args__", "]"}], "=", 
    RowBox[{
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"-", "\[ImaginaryI]"}], "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"i", ",", " ", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{
             RowBox[{"2", "Lmax"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", 
          RowBox[{"2", "Lmax"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{"i_", "/;", 
          RowBox[{"EvenQ", "[", "i", "]"}]}]], "\[Rule]", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", 
          RowBox[{"i", "-", "1"}], "]"}], "[", "args", "]"}]}], ",", 
       RowBox[{
        SuperscriptBox["t", "i_."], "\[Rule]", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"i", "-", "1"}], "]"}], "[", "args", "]"}]}]}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Derivatives", " ", "of", " ", "the", " ", "\[ScriptCapitalV]"}], 
    ",", 
    RowBox[{
    "\[ScriptCapitalN]", " ", "building", " ", "blocks", " ", "may", " ", 
     "be", " ", "reexpressed", " ", "as", " ", "polynomials", " ", 
     "thereof"}], ",", " ", 
    RowBox[{"with", " ", "the", " ", "following", " ", 
     RowBox[{"command", ".", " ", "Note"}], " ", "that", " ", 
     RowBox[{"withou", " ", "[", "0", "]"}], " ", "it", " ", "can", " ", 
     "only", " ", "be", " ", "applied", " ", "at", " ", "the", " ", "very", 
     " ", "last", " ", "end"}], ",", " ", 
    RowBox[{
    "because", " ", "it", " ", "will", " ", "not", " ", "commute", " ", 
     "with", " ", "derivative", " ", "acting", " ", "on", " ", 
     RowBox[{"them", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VNexpand", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", "i_", "]"}], "[", "args__", "]"}], 
       "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"i", "!"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[ScriptCapitalN]", 
                RowBox[{"(*", 
                 RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}], "2"]}], 
             "+", 
             RowBox[{"\[ScriptCapitalV]", 
              RowBox[{"(*", 
               RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}]}], ")"}], 
           RowBox[{"1", "+", "i"}]], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"\[ScriptCapitalN]", 
               RowBox[{"(*", 
                RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}], "2"], 
             "+", 
             RowBox[{"\[ScriptCapitalV]", 
              RowBox[{"(*", 
               RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}]}], ")"}], 
           RowBox[{"1", "+", "i"}]]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalN]", "[", "i_", "]"}], "[", "args__", "]"}], 
       "\[Rule]", 
       RowBox[{
        RowBox[{"i", "!"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"\[ScriptCapitalN]", 
                 RowBox[{"(*", 
                  RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}], "2"]}],
               "+", 
              RowBox[{"\[ScriptCapitalV]", 
               RowBox[{"(*", 
                RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}]}], ")"}], 
            
            RowBox[{"1", "+", "i"}]]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"\[ScriptCapitalN]", 
               RowBox[{"(*", 
                RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}], "2"], 
             "+", 
             RowBox[{"\[ScriptCapitalV]", 
              RowBox[{"(*", 
               RowBox[{"[", "0", "]"}], "*)"}], "[", "args", "]"}]}], ")"}], 
           RowBox[{"1", "+", "i"}]]}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "will", " ", "also", " ", "need", " ", "to", " ", "define", 
     " ", "the", " ", "Zhukowski", " ", "variables", " ", "of", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "14", ")"}]}]}], ",", " ", 
    RowBox[{"directly", " ", "in", " ", "expanded", " ", "form"}]}], " ", 
   "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zh", "[", "u_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", "/", "2"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "/", "2"}], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "i"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], 
           RowBox[{
            RowBox[{"g", "^", "2"}], "/", 
            RowBox[{"u", "^", "2"}]}]}], ")"}], "^", "i"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "Lmax"}], "}"}]}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xp", "[", 
    RowBox[{"u_", ",", "n_"}], "]"}], "=", 
   RowBox[{"Zh", "[", 
    RowBox[{"u", "+", 
     RowBox[{"I", " ", 
      RowBox[{"n", "/", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"xm", "[", 
     RowBox[{"u_", ",", "n_"}], "]"}], "=", 
    RowBox[{"Zh", "[", 
     RowBox[{"u", "-", 
      RowBox[{"I", " ", 
       RowBox[{"n", "/", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "And", " ", "finally", " ", "with", " ", "this", " ", "command", " ", "we",
     " ", "can", " ", "evaluate", " ", "the", " ", "FM", " ", "building", " ",
     "blocks", " ", "in", " ", "terms", " ", "of", " ", "known", " ", 
    RowBox[{"functions", ".", " ", "In"}], " ", "what", " ", "follows", " ", 
    "we", " ", "will", " ", "also", " ", "be", " ", "using", " ", 
    "shorthands", " ", "for", " ", "the", " ", "ratios", " ", "of", " ", 
    "Gamma", " ", "functions", " ", "appearing", " ", "in", " ", 
    RowBox[{"(", 
     RowBox[{"eq", ".10"}], ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evaluate", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", 
       RowBox[{"nu_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "\[ImaginaryI]"}], ")"}], "i"], " ", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"{", 
            RowBox[{"u", ",", "i"}], "}"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", "n"}], 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["u", "2"]}], "+", 
               SuperscriptBox["n", "2"]}]]}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "u"}], "+", 
               FractionBox["n", "2"]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "u"}], "+", 
               FractionBox["n", "2"]}]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}]}], "/.", 
        "\[VeryThinSpace]", 
        RowBox[{"u", "\[Rule]", "nu"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalV]", "[", 
       RowBox[{"nu_", ",", "n_"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "nu"}], 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["nu", "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalN]", "[", 
       RowBox[{"nu_", ",", "n_"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", "n"}], 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["nu", "2"]}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalM]", "[", "i_", "]"}], "[", 
       RowBox[{"nu12_", ",", "n12_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "\[ImaginaryI]"}], ")"}], "i"], " ", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"{", 
            RowBox[{"u", ",", "i"}], "}"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", "u"}], "-", 
               RowBox[{"n12", "/", "2"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "u"}], "-", 
               RowBox[{"n12", "/", "2"}]}]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}]}]}], "/.", 
        RowBox[{"u", "\[Rule]", "nu12"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"GammaR1", "[", 
       RowBox[{"u_", ",", "n_"}], "]"}], " ", "->", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["n", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["n", "2"]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"GammaR2", "[", 
       RowBox[{"v_", ",", "m_"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["m", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "v"}]}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["m", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "v"}]}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"GammaRM", "[", 
       RowBox[{"u12_", ",", "n12_"}], "]"}], "->", " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "u12"}], "-", 
         FractionBox["n12", "2"]}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", "u12"}], "-", 
         FractionBox["n12", "2"]}], "]"}]}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.782737196405641*^9, 3.782737208587154*^9}, {
   3.782737263351788*^9, 3.782737263482292*^9}, {3.782737370438077*^9, 
   3.782737370839225*^9}, {3.782737426298298*^9, 3.7827374401051397`*^9}, {
   3.782737487773818*^9, 3.782737500750881*^9}, 3.782737738393661*^9, {
   3.782738007828494*^9, 3.782738022107985*^9}, {3.782800866617784*^9, 
   3.782800917057624*^9}, {3.7828009484852743`*^9, 3.7828010199936447`*^9}, {
   3.782801129685961*^9, 3.782801132079762*^9}, {3.782801232349654*^9, 
   3.7828012349297247`*^9}, {3.7828013149023037`*^9, 
   3.7828013259837112`*^9}, {3.7828014004090652`*^9, 3.782801400728489*^9}, {
   3.7828015124000893`*^9, 3.7828015162078247`*^9}, {3.782801617576961*^9, 
   3.7828016240997467`*^9}, {3.782801780986032*^9, 3.782801781174336*^9}, {
   3.7828018218410883`*^9, 3.7828018511893377`*^9}, {3.782801909039535*^9, 
   3.782801913966299*^9}, {3.782802008967366*^9, 3.782802062892438*^9}, {
   3.782802116836329*^9, 3.782802127618759*^9}, {3.782802171231991*^9, 
   3.782802174990396*^9}, {3.782802261499393*^9, 3.782802286835166*^9}, {
   3.7828023197672043`*^9, 3.782802350392578*^9}, {3.782802386336351*^9, 
   3.782802434488833*^9}, {3.782802645654438*^9, 3.7828026797249203`*^9}, {
   3.7828035804263477`*^9, 3.7828035805369453`*^9}, {3.782804036070589*^9, 
   3.782804076262405*^9}, {3.782810637083956*^9, 3.782810637407745*^9}, {
   3.782811508243737*^9, 3.782811508727105*^9}, {3.782811976707531*^9, 
   3.782811978680201*^9}, {3.782818339346427*^9, 3.782818344733316*^9}, {
   3.7828201462309027`*^9, 3.782820170747974*^9}, {3.783318858896792*^9, 
   3.7833188590392227`*^9}, 3.783333091544546*^9, {3.783344976312016*^9, 
   3.783344977492939*^9}, {3.783345100490093*^9, 3.783345100857995*^9}, 
   3.783348347477626*^9, {3.7840041749041224`*^9, 3.784004182804543*^9}, {
   3.784015373571034*^9, 3.78401538051589*^9}, {3.784015508677061*^9, 
   3.784015568177127*^9}, {3.7840197084939404`*^9, 3.784019709546118*^9}, {
   3.784020128090384*^9, 3.7840201587018833`*^9}, {3.784021557015197*^9, 
   3.7840215889164124`*^9}, {3.784033478883132*^9, 3.784033532697201*^9}, {
   3.7840343534364977`*^9, 3.7840343536362667`*^9}, {3.7840343844970083`*^9, 
   3.784034429680744*^9}, {3.784034539603407*^9, 3.784034560267584*^9}, {
   3.784034613500535*^9, 3.784034659632059*^9}, {3.784035635479259*^9, 
   3.784035635768704*^9}, 3.7840393999917*^9, {3.784040391629304*^9, 
   3.7840404338756237`*^9}, {3.784040468699614*^9, 3.784040522977346*^9}, {
   3.784040601768601*^9, 3.784040762542594*^9}, {3.784040793968429*^9, 
   3.784040995327676*^9}, 3.784041054075598*^9, {3.784041091145203*^9, 
   3.7840412051049*^9}, {3.784041236114842*^9, 3.7840413047916613`*^9}, {
   3.784041353957624*^9, 3.784041497008304*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"SeriesData", "::", "sdatc"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Coefficient specification \[NoBreak]\\!\\(list_\\)\
\[NoBreak] in \[NoBreak]\\!\\(SeriesData[\\(\\(x_, 0, list_, nmin_, nmax_, \
den_\\)\\)]\\)\[NoBreak] is not a list. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/SeriesData/sdatc\\\", ButtonNote -> \
\\\"SeriesData::sdatc\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.7833483489087477`*^9, 3.784004678606153*^9, 3.78401143860019*^9, {
   3.784015377306432*^9, 3.784015380970352*^9}, 3.784015510916573*^9, 
   3.7840155753955603`*^9, 3.7840196054020767`*^9, 3.784020180772627*^9, 
   3.784021606287627*^9, 3.784021746377239*^9, 3.784021972163271*^9, 
   3.784022151919607*^9, 3.784033547732892*^9, 3.784035574556905*^9, 
   3.784035636853109*^9, 3.7840428054388523`*^9, 3.784091855870821*^9, 
   3.784091894850691*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"SeriesData", "::", "sdatc"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Coefficient specification \[NoBreak]\\!\\(list_\\)\
\[NoBreak] in \[NoBreak]\\!\\(SeriesData[\\(\\(x_, 0, list_, nmin_, nmax_, \
den_\\)\\)]\\)\[NoBreak] is not a list. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/SeriesData/sdatc\\\", ButtonNote -> \
\\\"SeriesData::sdatc\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.7833483489087477`*^9, 3.784004678606153*^9, 3.78401143860019*^9, {
   3.784015377306432*^9, 3.784015380970352*^9}, 3.784015510916573*^9, 
   3.7840155753955603`*^9, 3.7840196054020767`*^9, 3.784020180772627*^9, 
   3.784021606287627*^9, 3.784021746377239*^9, 3.784021972163271*^9, 
   3.784022151919607*^9, 3.784033547732892*^9, 3.784035574556905*^9, 
   3.784035636853109*^9, 3.7840428054388523`*^9, 3.784091855870821*^9, 
   3.7840918948521338`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Central emission block (+ everything else) in rapidity space\
\>", "Section",
 CellChangeTimes->{{3.784041508788986*^9, 3.7840415126318083`*^9}, {
  3.784041601601872*^9, 3.784041630093617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "implicit", " ", "dispersion", " ", "relation", " ", "of", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "7", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]ofu", "[", "args__", "]"}], "=", 
     RowBox[{"collect", "[", 
      RowBox[{
       RowBox[{"-", "4"}], "g", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
          RowBox[{"\[Kappa]", "[", "args", "]"}]}], ")"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]ofu", "[", 
      RowBox[{"u_", ",", "n___"}], "]"}], "=", 
     RowBox[{"collect", "[", 
      RowBox[{"u", "-", 
       RowBox[{"2", "g", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
           RowBox[{"\[Kappa]t", "[", 
            RowBox[{"u", ",", "n"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "leading"}], "-", 
     RowBox[{
     "order", " ", "central", " ", "emission", " ", "block", " ", "of", " ", 
      RowBox[{"eq", ".", 
       RowBox[{"(", "10", ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ct0", "[", 
       RowBox[{"u_", ",", "n_"}], "]"}], "[", 
      RowBox[{"v_", ",", "m_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"GammaR1", "[", 
       RowBox[{"u", ",", "n"}], "]"}], 
      RowBox[{"GammaR2", "[", 
       RowBox[{"v", ",", "m"}], "]"}], 
      RowBox[{"GammaRM", "[", 
       RowBox[{
        RowBox[{"u", "-", "v"}], ",", 
        RowBox[{"n", "-", "m"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "functions", " ", "defined", " ", "in", " ", 
      RowBox[{"eq", ".", 
       RowBox[{"(", "11", ")"}]}]}], "-", 
     RowBox[{"(", "12", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptF]", "[", "rargs__", "]"}], "[", "sargs__", "]"}], 
       ",", 
       RowBox[{
        RowBox[{"\[ScriptF]t", "[", "rargs__", "]"}], "[", "sargs__", "]"}], 
       ",", 
       RowBox[{
        RowBox[{"\[ScriptF]tt", "[", "rargs__", "]"}], "[", "sargs__", "]"}], 
       ",", "\[ScriptCapitalA]"}], "}"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{
          RowBox[{"\[Kappa]", "[", "rargs", "]"}], ".", 
          "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
          RowBox[{"\[Kappa]", "[", "sargs", "]"}]}]}], ",", " ", 
        RowBox[{"4", " ", 
         RowBox[{
          RowBox[{"\[Kappa]t", "[", "rargs", "]"}], ".", 
          "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
          RowBox[{"\[Kappa]", "[", "sargs", "]"}]}]}], ",", 
        RowBox[{"4", " ", 
         RowBox[{
          RowBox[{"\[Kappa]t", "[", "rargs", "]"}], ".", 
          "\[DoubleStruckCapitalQ]", ".", "\[DoubleStruckCapitalM]", ".", 
          RowBox[{"\[Kappa]t", "[", "sargs", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], "^", "2"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", "t", "]"}], "-", "1"}], ")"}]}], "/", "t"}]}
          ], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "\[CapitalGamma]"}]}]}], "}"}], "//", 
      "treat"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "square", " ", "root", " ", "factor", " ", "of", " ", 
     RowBox[{"eq", ".", 
      RowBox[{"(", "13", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z12", "=", 
     RowBox[{
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"xm", "[", 
              RowBox[{"u", ",", "n"}], "]"}], 
             RowBox[{"xm", "[", 
              RowBox[{"v", ",", "m"}], "]"}]}], "-", 
            RowBox[{"g", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", 
              RowBox[{"u", ",", "n"}], "]"}], 
             RowBox[{"xp", "[", 
              RowBox[{"v", ",", "m"}], "]"}]}], "-", 
            RowBox[{"g", "^", "2"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"xp", "[", 
              RowBox[{"u", ",", "n"}], "]"}], 
             RowBox[{"xm", "[", 
              RowBox[{"v", ",", "m"}], "]"}]}], "-", 
            RowBox[{"g", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"xm", "[", 
              RowBox[{"u", ",", "n"}], "]"}], 
             RowBox[{"xp", "[", 
              RowBox[{"v", ",", "m"}], "]"}]}], "-", 
            RowBox[{"g", "^", "2"}]}], ")"}]}]]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
             RowBox[{"u", ",", "n"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}], ",", 
         RowBox[{"n", "\[Rule]", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
             RowBox[{"u", ",", "n"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}], ",", 
         RowBox[{"v", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
             RowBox[{"v", ",", "m"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"v", ",", "m"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"v", ",", "m"}], "]"}], "2"]}]}]]}], ",", 
         RowBox[{"m", "\[Rule]", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
             RowBox[{"v", ",", "m"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"v", ",", "m"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"v", ",", "m"}], "]"}], "2"]}]}]]}]}], "}"}]}], "//", 
      "factorlead"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "first", " ", "two", " ", "factors", " ", "of", " ", "h1", 
      " ", "in", " ", 
      RowBox[{"eq", ".", 
       RowBox[{"(", "17", ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"that", " ", "are", " ", "even", " ", "under", " ", "u1"}], 
      "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "u1"}], " ", "and", " ", "n1"}], "\[Rule]", 
       RowBox[{"-", "n1"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"heven", "[", 
      RowBox[{"u_", ",", "n_"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"treat", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"xm", "[", 
               RowBox[{"u", ",", "n"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"\[ImaginaryI]", " ", "n"}], "2"]}], "+", "u"}], 
               ")"}]}], ",", "g"}], "]"}], 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"xp", "[", 
               RowBox[{"u", ",", "n"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "n"}], "2"], "+", "u"}], 
               ")"}]}], ",", "g"}], "]"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
                RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{
                 RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
                 RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}], ",", 
           RowBox[{"n", "\[Rule]", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{
               RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
                RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{
                 RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
                 RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}]}], "}"}]}], 
        ")"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "I", " ", "Pi", "  ", 
        RowBox[{"\[Omega]ofu", "[", 
         RowBox[{"u", ",", "n"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "odd", " ", "factor", " ", "of", " ", "h1"}], ",", 
     " ", 
     RowBox[{"in", " ", 
      RowBox[{"eq", ".", 
       RowBox[{"(", "18", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hodd", "[", 
      RowBox[{"u_", ",", "n_"}], "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"I", 
             FractionBox[
              RowBox[{"  ", 
               RowBox[{"I", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"BesselJ", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], "-", "1"}], 
                 ")"}], " "}]}], "t"]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", 
              RowBox[{"2", "Lmax"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"t", "^", "i_."}], "->", " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalE]", "[", "i", "]"}], "[", 
            RowBox[{"u", ",", "n"}], "]"}]}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", " ", "u"}], "-", 
           RowBox[{"Pi", " ", 
            RowBox[{"\[Nu]ofu", "[", 
             RowBox[{"u", ",", "n"}], "]"}]}]}], ")"}], ")"}]}], "//", 
       "treat"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h12", "=", 
     RowBox[{
      RowBox[{"heven", "[", 
       RowBox[{"u", ",", "n"}], "]"}], 
      RowBox[{"hodd", "[", 
       RowBox[{"u", ",", "n"}], "]"}], 
      RowBox[{
       RowBox[{"heven", "[", 
        RowBox[{"v", ",", "m"}], "]"}], "/", 
       RowBox[{"hodd", "[", 
        RowBox[{"v", ",", "m"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "final", " ", "expression", " ", "for", " ", "the", " ", 
      "central", " ", "emission", " ", "block"}], ",", " ", 
     RowBox[{
     "but", " ", "with", " ", "respect", " ", "to", " ", "the", " ", 
      "rapidity", " ", "variables", " ", "u_i"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ctu", "[", 
       RowBox[{"ur_", ",", "nr_"}], "]"}], "[", 
      RowBox[{"us_", ",", "ns_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Ct0", "[", 
          RowBox[{"u", ",", "n"}], "]"}], "[", 
         RowBox[{"v", ",", "m"}], "]"}], 
        RowBox[{"g", "^", "2"}]], 
       RowBox[{"treat", "[", 
        RowBox[{
         RowBox[{"h12", " ", "Z12", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptF]", "[", 
               RowBox[{"u", ",", "n"}], "]"}], "[", 
              RowBox[{"v", ",", "m"}], "]"}], "-", 
             RowBox[{
              RowBox[{"\[ScriptF]tt", "[", 
               RowBox[{"u", ",", "n"}], "]"}], "[", 
              RowBox[{"v", ",", "m"}], "]"}], "-", 
             RowBox[{"I", " ", 
              RowBox[{
               RowBox[{"\[ScriptF]t", "[", 
                RowBox[{"u", ",", "n"}], "]"}], "[", 
               RowBox[{"v", ",", "m"}], "]"}]}], "+", 
             RowBox[{"I", "  ", 
              RowBox[{
               RowBox[{"\[ScriptF]t", "[", 
                RowBox[{"v", ",", "m"}], "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}]}], " ", "-", 
             "\[ScriptCapitalA]"}], "//", "treat"}], "]"}]}], "/.", 
         "VNexpand"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "\[Rule]", "ur"}], ",", 
        RowBox[{"n", "\[Rule]", "nr"}], ",", 
        RowBox[{"v", "\[Rule]", "us"}], ",", 
        RowBox[{"m", "\[Rule]", "ns"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "For", " ", "completeness", " ", "also", " ", "include", " ", "the", " ",
       "BFKL", " ", "measure"}], ",", " ", 
     RowBox[{"and", " ", 
      RowBox[{"(", "negative", ")"}], " ", "helicity", " ", "flip", " ", 
      "kernel", " ", 
      RowBox[{"I", "^", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"u", ",", "n"}], ")"}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]rat", "[", 
      RowBox[{"u_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"PowerExpand", "[", 
        RowBox[{
         RowBox[{"factorlead", "[", 
          RowBox[{
           RowBox[{"g", "^", "2"}], " ", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"xp", "[", 
                RowBox[{"u", ",", "n"}], "]"}], 
               RowBox[{"xm", "[", 
                RowBox[{"u", ",", "n"}], "]"}]}], "-", 
              RowBox[{"g", "^", "2"}]}], ")"}], 
            RowBox[{
             RowBox[{"xp", "[", 
              RowBox[{"u", ",", "n"}], "]"}], 
             RowBox[{"xm", "[", 
              RowBox[{"u", ",", "n"}], "]"}], 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"xp", "[", 
                   RowBox[{"u", ",", "n"}], "]"}], "^", "2"}], "-", 
                 RowBox[{"g", "^", "2"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"xm", "[", 
                   RowBox[{"u", ",", "n"}], "]"}], "^", "2"}], "-", 
                 RowBox[{"g", "^", "2"}]}], ")"}]}]]}]]}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{
           RowBox[{"u", ">", "0"}], "&&", 
           RowBox[{"n", ">", "0"}]}]}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
             RowBox[{"u", ",", "n"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}], ",", 
         RowBox[{"n", "\[Rule]", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
             RowBox[{"u", ",", "n"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}]}], "}"}]}], "//", 
      "treat"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "[", 
      RowBox[{"u_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]rat", "[", 
        RowBox[{"u", ",", "n"}], "]"}], 
       RowBox[{"treat", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"\[ScriptCapitalA]", "-", 
           RowBox[{
            RowBox[{"\[ScriptF]", "[", 
             RowBox[{"u", ",", "n"}], "]"}], "[", 
            RowBox[{"u", ",", "n"}], "]"}], "+", 
           RowBox[{
            RowBox[{"\[ScriptF]tt", "[", 
             RowBox[{"u", ",", "n"}], "]"}], "[", 
            RowBox[{"u", ",", "n"}], "]"}]}], "]"}], "/.", "VNexpand"}], 
        "]"}]}], "//", "treat"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Imu", "[", 
     RowBox[{"u_", ",", "n_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"factorlead", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"xm", "[", 
         RowBox[{"u", ",", "n"}], "]"}], "/", 
        RowBox[{"xp", "[", 
         RowBox[{"u", ",", "n"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
             RowBox[{"u", ",", "n"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}], ",", 
         RowBox[{"n", "\[Rule]", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
             RowBox[{"u", ",", "n"}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
              RowBox[{"u", ",", "n"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"u", ",", "n"}], "]"}], "2"]}]}]]}]}], "}"}]}], "]"}], 
     "/.", "VNexpand"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.7840410893477373`*^9, {3.7840412147488117`*^9, 3.784041233195801*^9}, {
   3.784041651057345*^9, 3.784041692006218*^9}, {3.7840417233890123`*^9, 
   3.784041853969532*^9}, {3.7840418849177237`*^9, 3.7840419937551107`*^9}, {
   3.7840420279112873`*^9, 3.784042213454715*^9}, {3.7840894180959063`*^9, 
   3.784089501190033*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"\[ScriptCapitalN]", "[", 
      RowBox[{"u", ",", "n"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[ScriptCapitalV]", "[", 
       RowBox[{"u", ",", "n"}], "]"}]}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptCapitalN]", "[", 
       RowBox[{"u", ",", "n"}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[ScriptCapitalV]", "[", 
        RowBox[{"u", ",", "n"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"\[ScriptCapitalN]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"\[ScriptCapitalV]", "[", 
        RowBox[{"u", ",", "n"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"\[ScriptCapitalN]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"\[ScriptCapitalV]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"u", ",", "n"}], "]"}], " ", 
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"u", ",", "n"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["g", "6"], " ", 
       RowBox[{"\[ScriptCapitalN]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"\[ScriptCapitalV]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "4"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "3"], " ", 
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"u", ",", "n"}], "]"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"u", ",", "n"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "3"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "4"]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       SuperscriptBox["g", "8"], " ", 
       RowBox[{"\[ScriptCapitalN]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"\[ScriptCapitalV]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"35", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "6"]}], "+", 
         RowBox[{"116", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "5"], " ", 
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"u", ",", "n"}], "]"}]}], "+", 
         RowBox[{"1076", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"1376", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "3"]}], "+", 
         RowBox[{"4304", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "4"]}], "+", 
         RowBox[{"1856", " ", 
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"u", ",", "n"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "5"]}], "+", 
         RowBox[{"2240", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "6"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       SuperscriptBox["g", "10"], " ", 
       RowBox[{"\[ScriptCapitalN]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"\[ScriptCapitalV]", "[", 
        RowBox[{"u", ",", "n"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"63", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "8"]}], "+", 
         RowBox[{"260", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "7"], " ", 
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"u", ",", "n"}], "]"}]}], "+", 
         RowBox[{"3328", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"]}], "+", 
         RowBox[{"6128", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "3"]}], "+", 
         RowBox[{"28704", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "4"]}], "+", 
         RowBox[{"24512", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "5"]}], "+", 
         RowBox[{"53248", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalN]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "6"]}], "+", 
         RowBox[{"16640", " ", 
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"u", ",", "n"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "7"]}], "+", 
         RowBox[{"16128", " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalV]", "[", 
            RowBox[{"u", ",", "n"}], "]"}], "8"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.784091864347281*^9, 3.784091900176792*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Central emission block (+ everything else) in \[Nu] space\
\>", "Section",
 CellChangeTimes->{{3.784042229443427*^9, 3.784042233689127*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Requires", " ", "running", " ", "previous", " ", "two", " ", "sections", 
    " ", 
    RowBox[{"first", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Passing", " ", "from", " ", "u"}], "-", " ", 
     RowBox[{"to", " ", "\[Nu]"}], "-", 
     RowBox[{
     "space", " ", "requires", " ", "inverting", " ", "the", " ", "left", " ",
       "equation", " ", "in", " ", 
      RowBox[{"(", "7", ")"}]}]}], ",", " ", 
    RowBox[{
    "plugging", " ", "u", " ", "as", " ", "a", " ", "function", " ", "of", 
     " ", "\[Nu]", " ", "in", " ", "the", " ", "remaining", " ", "formulas", 
     " ", "and", " ", "reexpanding", " ", "in", " ", "the", " ", 
     RowBox[{"coupling", ".", " ", "This"}], " ", "produces", " ", 
     "derivatives", " ", "of", " ", "our", " ", "building", " ", "blocks"}], 
    ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "more", " ", "convenient", " ", "to", " ", 
     "rewrite", " ", "as"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "n", ",", "\[Nu]", ",", "\[ScriptCapitalE]", ",", "\[ScriptCapitalV]", 
      ",", "\[ScriptCapitalN]", ",", "uof\[Nu]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"j_", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["\[ImaginaryI]", "j"], " ", 
     RowBox[{
      RowBox[{"\[ScriptCapitalE]", "[", 
       RowBox[{"i", "+", "j"}], "]"}], "[", 
      RowBox[{"u", ",", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalV]", "[", "i_", "]"}], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"j_", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["\[ImaginaryI]", "j"], " ", 
     RowBox[{
      RowBox[{"\[ScriptCapitalV]", "[", 
       RowBox[{"i", "+", "j"}], "]"}], "[", 
      RowBox[{"u", ",", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalN]", "[", "i_", "]"}], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"j_", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["\[ImaginaryI]", "j"], " ", 
     RowBox[{
      RowBox[{"\[ScriptCapitalN]", "[", 
       RowBox[{"i", "+", "j"}], "]"}], "[", 
      RowBox[{"u", ",", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "inversion", " ", "then", " ", "may", " ", "be", " ", 
     "computed", " ", "as"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"uof\[Nu]", "[", 
      RowBox[{"\[Nu]_", ",", "n_"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nu", ",", "uof\[Nu]tmp", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"uof\[Nu]tmp", "=", "nu"}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"uof\[Nu]tmp", "+=", 
           RowBox[{"treat", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nu", "-", 
               RowBox[{"\[Nu]ofu", "[", 
                RowBox[{"uof\[Nu]tmp", ",", "n"}], "]"}]}], ")"}], ",", "i"}],
             "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Lmax"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"uof\[Nu]tmp", "/.", 
         RowBox[{"nu", "\[Rule]", "\[Nu]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "And", " ", "then", " ", "the", " ", "BFKL", " ", "eigenvalue", " ", "as",
      " ", "explicit", " ", "function", " ", "of", " ", "\[Nu]", " ", "at", 
     " ", "weak", " ", "coupling", " ", "is", " ", "given", " ", "by"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]of\[Nu]", "[", 
      RowBox[{"\[Nu]_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"\[Omega]ofu", "[", 
           RowBox[{
            RowBox[{"uof\[Nu]", "[", 
             RowBox[{"\[Nu]", ",", "n"}], "]"}], ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{"2", "Lmax"}]}], "}"}]}], "]"}]}], "/.", "VNexpand"}], "//",
       "treat"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "where", " ", "we", " ", "also", " ", "replaced", " ", "the", " ", 
      "derivatives", " ", "of", " ", "\[ScriptCapitalV]"}], ",", 
     RowBox[{
     "\[ScriptCapitalN]", " ", "with", " ", "products", " ", "thereof"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Derivatives", " ", "of", " ", 
      RowBox[{
       RowBox[{"Ct0", "[", 
        RowBox[{"u", ",", "n"}], "]"}], "[", 
       RowBox[{"v", ",", "m"}], "]"}], " ", "after", " ", "performing", " ", 
      "the", " ", "same", " ", "replacement", " ", "and", " ", 
      RowBox[{"expansion", ".", " ", "It"}], " ", "is", " ", "more", " ", 
      "convenient", " ", "to", " ", "express", " ", "them", " ", "directly", 
      " ", "in", " ", "terms", " ", "of", " ", "the", " ", "FM", " ", 
      "building", " ", "blocks", " ", "as", " ", "follows"}], ",", " ", 
     RowBox[{
      RowBox[{"in", " ", "agreement", " ", "with", " ", 
       RowBox[{"eqs", ".", 
        RowBox[{"(", "28", ")"}]}]}], "-", 
      RowBox[{"(", "29", ")"}]}], ","}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "GammaR1", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["GammaR1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"nu1_", ",", "n1_"}], "]"}], ":=", 
    RowBox[{"I", " ", 
     RowBox[{"GammaR1", "[", 
      RowBox[{"nu1", ",", "n1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
        RowBox[{"nu1", ",", "n1"}], "]"}], "+", 
       RowBox[{"2", "EulerGamma"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["GammaR1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"i_", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"nu1_", ",", "n1_"}], "]"}], ":=", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["GammaR1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"nu1", ",", "n1"}], "]"}], ",", "nu1"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "GammaR2", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["GammaR2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"nu2_", ",", "n2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"GammaR2", "[", 
      RowBox[{"nu2", ",", "n2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
         RowBox[{"nu2", ",", "n2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
        RowBox[{"nu2", ",", "n2"}], "]"}], "+", 
       RowBox[{"2", "EulerGamma"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["GammaR2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"i_", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"nu2_", ",", "n2_"}], "]"}], ":=", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["GammaR2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"nu2", ",", "n2"}], "]"}], ",", "nu2"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "GammaRM", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["GammaRM", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"nu12_", ",", "n12_"}], "]"}], ":=", 
    RowBox[{"I", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
        RowBox[{"nu12", ",", "n12"}], "]"}], "-", 
       RowBox[{"2", "EulerGamma"}]}], ")"}], 
     RowBox[{"GammaRM", "[", 
      RowBox[{"nu12", ",", "n12"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["GammaRM", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"i_", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"nu12_", ",", "n12_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["GammaRM", 
          TagBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"i", "-", "1"}], ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "n12"}], "]"}], ",", "x"}], "]"}], "/.", 
      RowBox[{"x", "\[Rule]", "nu12"}]}], ")"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[ScriptCapitalM]", "[", "i_", "]"}], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"j_", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["\[ImaginaryI]", "j"], " ", 
     RowBox[{
      RowBox[{"\[ScriptCapitalM]", "[", 
       RowBox[{"i", "+", "j"}], "]"}], "[", 
      RowBox[{"u", ",", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "It", " ", "is", " ", "simpler", " ", "to", " ", "first", " ", "obtain", 
      " ", "the", " ", "expansion", " ", "of", " ", "Ctilde", " ", "after", 
      " ", "dividing", " ", "out", " ", "by", " ", "the", " ", "leading"}], 
     "-", 
     RowBox[{"order", " ", "part"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ct\[Nu]Ratio", "=", 
     RowBox[{"collect", "[", " ", 
      RowBox[{
       RowBox[{"treat", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Ct0", "[", 
              RowBox[{"u", ",", "n"}], "]"}], "[", 
             RowBox[{"v", ",", "m"}], "]"}], " ", "/", 
            RowBox[{
             RowBox[{"Ct0", "[", 
              RowBox[{"\[Nu]1", ",", "n"}], "]"}], "[", 
             RowBox[{"\[Nu]2", ",", "m"}], "]"}]}], "h12", " ", "Z12", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{"u", ",", "n"}], "]"}], "[", 
                 RowBox[{"v", ",", "m"}], "]"}], "-", 
                RowBox[{
                 RowBox[{"\[ScriptF]tt", "[", 
                  RowBox[{"u", ",", "n"}], "]"}], "[", 
                 RowBox[{"v", ",", "m"}], "]"}], "-", 
                RowBox[{"I", " ", 
                 RowBox[{
                  RowBox[{"\[ScriptF]t", "[", 
                   RowBox[{"u", ",", "n"}], "]"}], "[", 
                  RowBox[{"v", ",", "m"}], "]"}]}], "+", 
                RowBox[{"I", "  ", 
                 RowBox[{
                  RowBox[{"\[ScriptF]t", "[", 
                   RowBox[{"v", ",", "m"}], "]"}], "[", 
                  RowBox[{"u", ",", "n"}], "]"}]}], " ", "-", 
                "\[ScriptCapitalA]"}], "/.", 
               RowBox[{"u", "->", 
                RowBox[{"uof\[Nu]", "[", 
                 RowBox[{"\[Nu]1", ",", "n"}], "]"}]}]}], "/.", 
              RowBox[{"v", "->", 
               RowBox[{"uof\[Nu]", "[", 
                RowBox[{"\[Nu]2", ",", "m"}], "]"}]}]}], "//", "treat"}], 
            "]"}]}], "/.", 
          RowBox[{"u", "->", 
           RowBox[{"uof\[Nu]", "[", 
            RowBox[{"\[Nu]1", ",", "n"}], "]"}]}]}], "/.", 
         RowBox[{"v", "->", 
          RowBox[{"uof\[Nu]", "[", 
           RowBox[{"\[Nu]2", ",", "m"}], "]"}]}]}], "]"}], "/.", "VNexpand"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Finally", ",", " ", 
     RowBox[{
      RowBox[{"the", " ", "weak"}], "-", 
      RowBox[{
      "coupling", " ", "expansion", " ", "of", " ", "the", " ", "rescaled", 
       " ", "central", " ", "emission", " ", "block", " ", "of", " ", 
       RowBox[{"eq", ".", 
        RowBox[{"(", "9", ")"}]}]}]}], ",", " ", 
     RowBox[{
     "as", " ", "a", " ", "function", " ", "of", " ", "the", " ", "FM", " ", 
      "variables", " ", "\[Nu]s"}], ",", 
     RowBox[{"\[Nu]s", " ", "reads"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ct\[Nu]", "[", 
       RowBox[{"\[Nu]r_", ",", "nr_"}], "]"}], "[", 
      RowBox[{"\[Nu]s_", ",", "ns_"}], "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Ct0", "[", 
           RowBox[{"\[Nu]1", ",", "n"}], "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "m"}], "]"}], "/", 
         RowBox[{"g", "^", "2"}]}], " ", "Ct\[Nu]Ratio"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Nu]1", "\[Rule]", "\[Nu]r"}], ",", 
         RowBox[{"n", "\[Rule]", "nr"}], ",", 
         RowBox[{"\[Nu]2", "\[Rule]", "\[Nu]s"}], ",", 
         RowBox[{"m", "\[Rule]", "ns"}]}], "}"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "completeness"}], ",", " ", 
     RowBox[{
     "we", " ", "again", " ", "include", " ", "the", " ", "impact", " ", 
      "factor", " ", "product", " ", "\[CapitalPhi]tilde"}], ",", " ", 
     RowBox[{"and", " ", 
      RowBox[{"(", "negative", ")"}], " ", "helicity", " ", "flip", " ", 
      "kernel", " ", 
      RowBox[{"I", "^", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"u", ",", "n"}], ")"}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPhi]t", "[", 
      RowBox[{"\[Nu]_", ",", "n_"}], "]"}], "=", 
     RowBox[{"collect", "[", 
      RowBox[{
       RowBox[{"treat", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"uof\[Nu]", "[", 
             RowBox[{"\[Nu]", ",", "n"}], "]"}], ",", "\[Nu]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Mu]rat", "[", 
             RowBox[{"u", ",", "n"}], "]"}], 
            RowBox[{"treat", "[", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"\[ScriptCapitalA]", "-", 
                RowBox[{
                 RowBox[{"\[ScriptF]", "[", 
                  RowBox[{"u", ",", "n"}], "]"}], "[", 
                 RowBox[{"u", ",", "n"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"\[ScriptF]tt", "[", 
                  RowBox[{"u", ",", "n"}], "]"}], "[", 
                 RowBox[{"u", ",", "n"}], "]"}]}], "]"}], "/.", 
              RowBox[{"u", "\[Rule]", 
               RowBox[{"uof\[Nu]", "[", 
                RowBox[{"\[Nu]", ",", "n"}], "]"}]}]}], "]"}]}], ")"}]}], "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{"uof\[Nu]", "[", 
           RowBox[{"\[Nu]", ",", "n"}], "]"}]}]}], "]"}], "/.", "VNexpand"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Im\[Nu]", "[", 
      RowBox[{"\[Nu]_", ",", "n_"}], "]"}], "=", 
     RowBox[{"factorlead", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"xm", "[", 
             RowBox[{"u", ",", "n"}], "]"}], "/", 
            RowBox[{"xp", "[", 
             RowBox[{"u", ",", "n"}], "]"}]}], "/.", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"uof\[Nu]", "[", 
             RowBox[{"\[Nu]", ",", "n"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"f_", "[", 
            RowBox[{"\[Nu]", ",", "n"}], "]"}], "\[Rule]", 
           RowBox[{"f", "[", "tmp", "]"}]}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Nu]", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
              RowBox[{
               RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
               RowBox[{"\[Nu]", ",", "n"}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
                RowBox[{"\[Nu]", ",", "n"}], "]"}], "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{
                 RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
                 RowBox[{"\[Nu]", ",", "n"}], "]"}], "2"]}]}]]}], ",", 
           RowBox[{"n", "\[Rule]", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{
               RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
               RowBox[{"\[Nu]", ",", "n"}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                RowBox[{"\[ScriptCapitalN]", "[", "0", "]"}], "[", 
                RowBox[{"\[Nu]", ",", "n"}], "]"}], "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{
                 RowBox[{"\[ScriptCapitalV]", "[", "0", "]"}], "[", 
                 RowBox[{"\[Nu]", ",", "n"}], "]"}], "2"]}]}]]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"tmp", "\[Rule]", 
          RowBox[{"Sequence", "[", 
           RowBox[{"\[Nu]", ",", "n"}], "]"}]}], "}"}]}], "/.", "VNexpand"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.784042250309187*^9, 3.78404227776798*^9}, {
   3.7840423120979643`*^9, 3.7840423178324633`*^9}, {3.784042364105802*^9, 
   3.784042385206491*^9}, {3.7840424178824244`*^9, 3.784042445288603*^9}, {
   3.784042484043387*^9, 3.7840426435334597`*^9}, {3.784042689824532*^9, 
   3.784042746974321*^9}, {3.7840428386272373`*^9, 3.784043099098319*^9}, {
   3.784043169316337*^9, 3.784043280944817*^9}, {3.784043314636327*^9, 
   3.784043568951688*^9}, {3.784089517005075*^9, 3.7840895473781853`*^9}, 
   3.784090290321864*^9, {3.784091296138453*^9, 3.784091318050858*^9}, {
   3.784091392523714*^9, 3.7840914065779448`*^9}, {3.7880220000042543`*^9, 
   3.788022000481873*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "example"}], ",", " ", 
    RowBox[{
     RowBox[{"Ctilde", " ", "to", " ", "next"}], "-", "to", "-", "next", "-", 
     "to", "-", 
     RowBox[{"leading", " ", "order"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ct\[Nu]", "[", 
     RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "[", 
    RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "^", "n_"}], "/;", 
     RowBox[{"n", ">", "4"}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.784095304285172*^9, 3.784095417991493*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["g", "2"]], 
  RowBox[{
   RowBox[{"GammaR1", "[", 
    RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
   RowBox[{"GammaR2", "[", 
    RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
   RowBox[{"GammaRM", "[", 
    RowBox[{
     RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
     RowBox[{"n1", "-", "n2"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "3"], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
         RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
         RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["g", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "15"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "4"]}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["5", "32"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3", "8"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["3", "8"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "2", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "3", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalN]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "0", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "1", "]"}], "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
           RowBox[{
            RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
            RowBox[{"n1", "-", "n2"}]}], "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
           RowBox[{
            RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
            RowBox[{"n1", "-", "n2"}]}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           RowBox[{"\[ScriptCapitalM]", "[", "0", "]"}], "[", 
           RowBox[{
            RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
            RowBox[{"n1", "-", "n2"}]}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]1", ",", "n1"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "1", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]1", ",", "n1"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"\[Nu]2", ",", "n2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "1", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptCapitalV]", "[", 
           RowBox[{"\[Nu]2", ",", "n2"}], "]"}], "2"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "1", "]"}], "[", 
          RowBox[{
           RowBox[{"\[Nu]1", "-", "\[Nu]2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7840953601677027`*^9, 3.784095418716567*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Generate", " ", "text", " ", "file", " ", "with", " ", "results", " ", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Ct12"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Ct\[Nu]", "[", 
        RowBox[{"nu1", ",", "n1"}], "]"}], "[", 
       RowBox[{"nu2", ",", "n2"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "V1"}], ",", 
        RowBox[{
         RowBox[{"\[ScriptCapitalV]", "[", 
          RowBox[{"nu2", ",", "n2"}], "]"}], "\[Rule]", "V2"}], ",", 
        RowBox[{
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "N1"}], ",", " ", 
        RowBox[{
         RowBox[{"\[ScriptCapitalN]", "[", 
          RowBox[{"nu2", ",", "n2"}], "]"}], "\[Rule]", "N2"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", 
          RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", 
         RowBox[{"E1", "[", "i", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", 
          RowBox[{"nu2", ",", "n2"}], "]"}], "\[Rule]", 
         RowBox[{"E2", "[", "i", "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalM]", "[", "i_", "]"}], "[", 
          RowBox[{
           RowBox[{"nu1", "-", "nu2"}], ",", 
           RowBox[{"n1", "-", "n2"}]}], "]"}], "\[Rule]", 
         RowBox[{"M12", "[", "i", "]"}]}]}], "}"}]}], "/.", "evaluate"}]}], 
   ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"omega", "=", 
    RowBox[{
     RowBox[{"\[Omega]of\[Nu]", "[", 
      RowBox[{"nu1", ",", "n1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "V1"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalN]", "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "N1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", 
        RowBox[{"E1", "[", "i", "]"}]}]}], "}"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"Phit", "=", 
    RowBox[{
     RowBox[{"\[CapitalPhi]t", "[", 
      RowBox[{"nu1", ",", "n1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "V1"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalN]", "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "N1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", 
        RowBox[{"E1", "[", "i", "]"}]}]}], "}"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"Iminus", "=", 
    RowBox[{
     RowBox[{"Im\[Nu]", "[", 
      RowBox[{"nu1", ",", "n1"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalV]", "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "V1"}], ",", 
       RowBox[{
        RowBox[{"\[ScriptCapitalN]", "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", "N1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "[", "i_", "]"}], "[", 
         RowBox[{"nu1", ",", "n1"}], "]"}], "\[Rule]", 
        RowBox[{"E1", "[", "i", "]"}]}]}], "}"}]}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"Save", "[", 
    RowBox[{"\"\<Ct.m\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"Ct12", ",", "omega", ",", "Phit", ",", "Iminus"}], "}"}]}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.784034792261692*^9, 3.784034792948791*^9}, {
   3.784034832061213*^9, 3.784035087560103*^9}, {3.7840351430099916`*^9, 
   3.784035143594713*^9}, {3.784035174845479*^9, 3.784035421956476*^9}, 
   3.7840354536307364`*^9, {3.784035524342166*^9, 3.784035526349441*^9}, {
   3.78403559694879*^9, 3.784035598233122*^9}, {3.784035653660681*^9, 
   3.784035664732539*^9}, {3.7840357235893173`*^9, 3.7840358403068037`*^9}, {
   3.7840358737109528`*^9, 3.7840358812812977`*^9}, {3.784037452792453*^9, 
   3.784037484839995*^9}, {3.784038170892359*^9, 3.784038176973918*^9}, {
   3.7840914400092163`*^9, 3.784091441470533*^9}, {3.784091771984127*^9, 
   3.784091782643559*^9}, {3.784091814019549*^9, 3.784091833430049*^9}}]
}, Open  ]]
},
WindowSize->{740, 845},
WindowMargins->{{74, Automatic}, {Automatic, 43}},
ShowSelection->True,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1217, 24, 88, "Input"],
Cell[CellGroupData[{
Cell[1799, 48, 195, 4, 67, "Section"],
Cell[CellGroupData[{
Cell[2019, 56, 29236, 793, 1768, "Input"],
Cell[31258, 851, 992, 18, 23, "Message"],
Cell[32253, 871, 994, 18, 23, "Message"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[33296, 895, 204, 4, 37, "Section"],
Cell[CellGroupData[{
Cell[33525, 903, 21817, 596, 1130, "Input"],
Cell[55345, 1501, 7778, 199, 282, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63172, 1706, 150, 3, 67, "Section"],
Cell[63325, 1711, 19875, 532, 1214, "Input"],
Cell[CellGroupData[{
Cell[83225, 2247, 641, 19, 43, "Input"],
Cell[83869, 2268, 65472, 1545, 2389, "Output"]
}, Open  ]],
Cell[149356, 3816, 4637, 113, 193, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

